Pitfalls of Zero Voltage Values in Optimal Power Flow Problems

The existence of strictly positive lower bounds on voltage magnitude is taken for granted in optimal power flow problems. Nevertheless, it is not possible to rely on such bounds for a variety of real-world network optimization problems. This paper discusses a few issues related to 0 V assumptions made during the process of deriving optimization formulations in the current-voltage, power-voltage and power-lifted-voltage variable spaces. The differences between the assumptions are illustrated for a 2-bus 2-wire test case, where the feasible sets are visualized. A nonzero relaxation gap is observed for the canonical multiconductor nonlinear power-voltage formulation. A zero gap can be obtained for the branch flow model semi-definite relaxation, using newly proposed valid equalities.

==> TwoBusTwoWire.jl <==
using JuMP
using Ipopt

##
Sg_max =  10
Pg_min =  0 
Pg_max =  Sg_max
Qg_min = -Sg_max 
Qg_max =  Sg_max

Pd = 1
Qd = -0.3

U_i_mag = 1
U_i_ang = 0 
U_i = U_i_mag*exp(im*U_i_ang)
U_i_re = real(U_i)
U_i_im = imag(U_i)


U_n_mag = 0
U_n_ang = 0 
U_n = U_n_mag*exp(im*U_n_ang)
U_n_re = real(U_n)
U_n_im = imag(U_n)

U_j_max = 2
U_m_max = 2

I_lij_max = 10
I_knm_max = 10


R_l = 0.10
X_l = 0.05
Z_l = R_l+ im*X_l
Y_l = inv(Z_l)
G_l = real(Y_l)
B_l = imag(Y_l)


R_k = R_l
X_k = X_l
Z_k = R_k+ im*X_k
Y_k = inv(Z_k)
G_k = real(Y_k)
B_k = imag(Y_k)


##
model = Model(Ipopt.Optimizer)
@variable(model, -U_j_max <= U_j_re <= U_j_max)
@variable(model, -U_j_max <= U_j_im <= U_j_max)

@variable(model, -U_m_max <= U_m_re <= U_m_max)
@variable(model, -U_m_max <= U_m_im <= U_m_max)

@variable(model, -I_lij_max <= I_lij_re <= I_lij_max)
@variable(model, -I_lij_max <= I_lij_im <= I_lij_max)

@variable(model, -I_lij_max <= I_lji_re <= I_lij_max)
@variable(model, -I_lij_max <= I_lji_im <= I_lij_max)

@variable(model, -I_knm_max <= I_knm_re <= I_knm_max)
@variable(model, -I_knm_max <= I_knm_im <= I_knm_max)

@variable(model, -I_knm_max <= I_kmn_re <= I_knm_max)
@variable(model, -I_knm_max <= I_kmn_im <= I_knm_max)

@constraint(model, I_lij_re + I_lji_re == 0)
@constraint(model, I_lij_im + I_lji_im == 0)

@constraint(model, I_knm_re + I_kmn_re == 0)
@constraint(model, I_knm_im + I_kmn_im == 0)

@constraint(model, I_lij_re == I_kmn_re)
@constraint(model, I_lij_im == I_kmn_im)



P(Ure, Uim, Ire, Iim) = Ure*Ire + Uim*Iim
Q(Ure, Uim, Ire, Iim) = Uim*Ire - Ure*Iim

@constraint(model, Pg_min <= P(U_i_re, U_i_im, I_lij_re, I_lij_im) - P(U_n_re, U_n_im, I_lij_re, I_lij_im) <= Pg_max)
@constraint(model, Qg_min <= Q(U_i_re, U_i_im, I_lij_re, I_lij_im) - Q(U_n_re, U_n_im, I_lij_re, I_lij_im) <= Qg_max)

@constraint(model, -Pd == P(U_j_re, U_j_im, I_lji_re, I_lji_im) - P(U_m_re, U_m_im, I_lji_re, I_lji_im))
@constraint(model, -Qd == Q(U_j_re, U_j_im, I_lji_re, I_lji_im) - Q(U_m_re, U_m_im, I_lji_re, I_lji_im))

@constraint(model, U_j_re == U_i_re - R_l*I_lij_re + X_l*I_lij_im)
@constraint(model, U_j_im == U_i_im - R_l*I_lij_im - X_l*I_lij_re)

@constraint(model, U_m_re == U_n_re - R_k*I_knm_re + X_k*I_knm_im)
@constraint(model, U_m_im == U_n_im - R_k*I_knm_im - X_k*I_knm_re)

print(model)
@objective(model, Min,  P(U_i_re, U_i_im, I_lij_re, I_lij_im))

optimize!(model)
I_lij_opt = value(I_lij_re) + im*value(I_lij_im)
@show I_lij_opt
U_j_opt = value(U_j_re) + im*value(U_j_im)
@show U_j_opt
U_m_opt = value(U_m_re) + im* value(U_m_im)
@show U_m_opt

@show value(P(U_j_re, U_j_im, I_lji_re, I_lji_im))
@show value(P(U_m_re, U_m_im, I_lji_re, I_lji_im))

@show value(P(U_i_re, U_i_im, I_lij_re, I_lij_im))

Ploss = value(P(U_i_re, U_i_im, I_lij_re, I_lij_im)) - Pd
Qloss = value(Q(U_i_re, U_i_im, I_lij_re, I_lij_im)) - Qd

##
modelacr = Model(Ipopt.Optimizer)
@variable(modelacr, -U_j_max <= U_j_re <= U_j_max)
@variable(modelacr, -U_j_max <= U_j_im <= U_j_max)

@variable(modelacr, -U_m_max <= U_m_re <= U_m_max, )
@variable(modelacr, -U_m_max <= U_m_im <= U_m_max)


@variable(modelacr, -I_lij_max*U_i_mag <= P_lij <= I_lij_max*U_i_mag)
@variable(modelacr, -I_lij_max*U_i_mag <= Q_lij <= I_lij_max*U_i_mag)

@variable(modelacr, -I_lij_max*U_j_max <= P_lji <= I_lij_max*U_j_max)
@variable(modelacr, -I_lij_max*U_j_max <= Q_lji <= I_lij_max*U_j_max)

@variable(modelacr, -I_knm_max*U_n_mag <= P_knm <= I_knm_max*U_n_mag)
@variable(modelacr, -I_knm_max*U_n_mag <= Q_knm <= I_knm_max*U_n_mag)

@variable(modelacr, -I_knm_max*U_m_max <= P_kmn <= I_knm_max*U_m_max)
@variable(modelacr, -I_knm_max*U_m_max <= Q_kmn <= I_knm_max*U_m_max)

Plij(Gl, Bl, Uire, Uiim, Ujre, Ujim) =  (Uire*Uire + Uiim*Uiim)*Gl - (Uire*Ujre + Uiim*Ujim)*Gl - (Uiim*Ujre - Uire*Ujim)*Bl
Qlij(Gl, Bl, Uire, Uiim, Ujre, Ujim) = -(Uire*Uire + Uiim*Uiim)*Bl + (Uire*Ujre + Uiim*Ujim)*Bl - (Uiim*Ujre - Uire*Ujim)*Gl

@constraint(modelacr, P_lij == Plij(G_l, B_l, U_i_re, U_i_im, U_j_re, U_j_im))
@constraint(modelacr, Q_lij == Qlij(G_l, B_l, U_i_re, U_i_im, U_j_re, U_j_im))

@constraint(modelacr, P_lji == Plij(G_l, B_l, U_j_re, U_j_im, U_i_re, U_i_im))
@constraint(modelacr, Q_lji == Qlij(G_l, B_l, U_j_re, U_j_im, U_i_re, U_i_im))

@constraint(modelacr, P_knm == Plij(G_k, B_k, U_n_re, U_n_im, U_m_re, U_m_im))
@constraint(modelacr, Q_knm == Qlij(G_k, B_k, U_n_re, U_n_im, U_m_re, U_m_im))

@constraint(modelacr, P_kmn == Plij(G_k, B_k, U_m_re, U_m_im, U_n_re, U_n_im))
@constraint(modelacr, Q_kmn == Qlij(G_k, B_k, U_m_re, U_m_im, U_n_re, U_n_im))

@constraint(modelacr, Pg_min <= P_lij + P_knm <= Pg_max)
@constraint(modelacr, Qg_min <= Q_lij + Q_knm <= Qg_max)

@constraint(modelacr, -Pd == P_lij + P_knm)
@constraint(modelacr, -Qd == Q_lji + Q_kmn)


@objective(modelacr, Max,  P_lij + P_knm)

optimize!(modelacr)
U_j_opt = value(U_j_re) + im*value(U_j_im)
@show U_j_opt
U_m_opt = value(U_m_re) + im* value(U_m_im)
@show U_m_opt

